Quick and Plenty: Achieving Low Delay and High Rate in 802.11ac Edge Networks

We consider transport layer approaches for achieving high rate, low delay communication over edge paths where the bottleneck is an 802.11ac WLAN. We first show that by regulating send rate so as to maintain a target aggregation level it is possible to realise high rate, low delay communication over 802.11ac WLANs. We then address two important practical issues arising in production networks, namely that (i) many client devices are non-rooted mobile handsets/tablets and (ii) the bottleneck may lie in the backhaul rather than the WLAN, or indeed vary between the two over time. We show that both these issues can be resolved by use of simple and robust machine learning techniques. We present a prototype transport layer implementation of our low delay rate allocation approach and use this to evaluate performance under real radio conditions.

==> TMC - aggregation 2 arxiv/plots_theory.m <==
x=[1:1:800];l=1;N=(x/1470/8*(106+136)*l*1./(1-l*x/1470/8*(1550*8)/975));
ii=find(N<1); N(ii)=1;
ii=find(N>64); N(ii)=64;
figure(1),plot(x,x./N,'-b','LineWidth',2)%,X(:,1),X(:,1).*X(:,4)),
xlabel('arrival rate x_i (Mbps)')
h=ylabel('x_i/E[N_{i,f}]')
set(gca,'FontSize',20)
%set(h,'interpreter','Latex')
figure(2),plot(x,N,'-b','LineWidth',2)%,X(:,1),X(:,2))
set(gca,'FontSize',20)
xlabel('arrival rate x_i (Mbps)')
ylabel('E[N_{i,f}]')
%set(gca,'interpreter','Latex')
%return

x2=[1:1:450];l=1;N2=(x2/1470/8*(106+136)*l*1./(1/2-l*x2/1470/8*(1550*8)/975));
ii=find(N2<1); N2(ii)=1;
ii=find(N2>64); N2(ii)=64;
figure(1),hold off
plot(x,x./N,'-b','LineWidth',2)%,X(:,1),X(:,1).*X(:,4)),
hold on
plot(x2,x2./N2,'--r','LineWidth',2)%,X2(:,1),2X(:,1).*X2(:,4)),
xlabel('arrival rate x_i (Mbps)')
h=ylabel('x_i/E[N_{i,f}]')
legend('one client','two clients')
set(gca,'FontSize',20)
axis([0 600 0 60])

%set(h,'interpreter','Latex')
figure(2),hold off
plot(x,N,'-b','LineWidth',2)%,X(:,1),X(:,2))
hold on
plot(x2,N2,'--r','LineWidth',2)%,X2(:,1),X2(:,2))
set(gca,'FontSize',20)
xlabel('arrival rate x_i (Mbps)')
ylabel('E[N_{i,f}]')
legend('one client','two clients')




==> TMC - aggregation 2 arxiv/rateregion.m <==
% plot the rate region for two stations
Nmax=64;
L=1500*8; R=1300e6;
w=L/R*[1;1];
T=200e-6;
c=2*T;
[x1,x2]=meshgrid([0:0.05e4:10e4]);
xun1 = (1-(w(1)*x1+w(2)*x2))/c;
ii=find(xun1./x1>1); xun1(ii)=1;
ii=find(xun1<x1/Nmax); xun1(ii)=x1(ii)/Nmax;
xun1b = (1-(w(1)*x1+w(2)*x2))/c;
ii=find(xun1b<x1/Nmax); xun1b(ii)=x1(ii)/Nmax;

xun2 = (1-(w(1)*x1+w(2)*x2))/c;
ii=find(xun2./x2>1); xun2(ii)=1;
ii=find(xun2<x2/Nmax); xun2(ii)=x2(ii)/Nmax;
xun2b = (1-(w(1)*x1+w(2)*x2))/c;
ii=find(xun2b<x2/Nmax); xun2b(ii)=x2(ii)/Nmax;

ii=find(T*xun1+L/R*x1 + T*xun2+L/R*x2 <=1+eps);
iib=find(T*xun1b+L/R*x1 + T*xun2b+L/R*x2 <=1+eps);

plot(x1(ii),x2(ii),'.b',x1(iib),x2(iib),'+g')

==> TMC - aggregation 2 arxiv/rateregion_revised.m <==
% plot the rate region for two stations
Nmax=64;
L=1500*8; R=1300e6;
w=L/R*[1;1];
T=200e-6;
c=2*T;
[x1,x2]=meshgrid([0:0.01e4:7e4]);
xun1 = (c*x1)./(1-(w(1)*x1+w(2)*x2));
ii1=find(xun1>Nmax);  
xun1b = (c*x2)./(1-(w(1)*x1+w(2)*x2));
ii2=find(xun1b>Nmax); 
ii3 = find(1-(w(1)*x1+w(2)*x2)<0);
x1(ii1)=NaN; x2(ii1)=NaN;
x1(ii2)=NaN; x2(ii2)=NaN;
x1(ii3)=NaN; x2(ii3)=NaN;

figure(1),plot(x1,x2,'.b')
figure(3),loglog(x1,x2,'.b'
figure(2),plot(log(x1),log(x2),'.b')

==> plots_theory.m <==
x=[1:1:800];l=1;N=(x/1470/8*(106+136)*l*1./(1-l*x/1470/8*(1550*8)/975));
ii=find(N<1); N(ii)=1;
ii=find(N>64); N(ii)=64;
figure(1),plot(x,x./N,'-b','LineWidth',2)%,X(:,1),X(:,1).*X(:,4)),
xlabel('arrival rate x_i (Mbps)')
h=ylabel('x_i/E[N_{i,f}]')
set(gca,'FontSize',20)
%set(h,'interpreter','Latex')
figure(2),plot(x,N,'-b','LineWidth',2)%,X(:,1),X(:,2))
set(gca,'FontSize',20)
xlabel('arrival rate x_i (Mbps)')
ylabel('E[N_{i,f}]')
%set(gca,'interpreter','Latex')
%return

x2=[1:1:450];l=1;N2=(x2/1470/8*(106+136)*l*1./(1/2-l*x2/1470/8*(1550*8)/975));
ii=find(N2<1); N2(ii)=1;
ii=find(N2>64); N2(ii)=64;
figure(1),hold off
plot(x,x./N,'-b','LineWidth',2)%,X(:,1),X(:,1).*X(:,4)),
hold on
plot(x2,x2./N2,'--r','LineWidth',2)%,X2(:,1),2X(:,1).*X2(:,4)),
xlabel('arrival rate x_i (Mbps)')
h=ylabel('x_i/E[N_{i,f}]')
legend('one client','two clients')
set(gca,'FontSize',20)
axis([0 600 0 60])

%set(h,'interpreter','Latex')
figure(2),hold off
plot(x,N,'-b','LineWidth',2)%,X(:,1),X(:,2))
hold on
plot(x2,N2,'--r','LineWidth',2)%,X2(:,1),X2(:,2))
set(gca,'FontSize',20)
xlabel('arrival rate x_i (Mbps)')
ylabel('E[N_{i,f}]')
legend('one client','two clients')




==> rateregion.m <==
% plot the rate region for two stations
Nmax=64;
L=1500*8; R=1300e6;
w=L/R*[1;1];
T=200e-6;
c=2*T;
[x1,x2]=meshgrid([0:0.05e4:10e4]);
xun1 = (1-(w(1)*x1+w(2)*x2))/c;
ii=find(xun1./x1>1); xun1(ii)=1;
ii=find(xun1<x1/Nmax); xun1(ii)=x1(ii)/Nmax;
xun1b = (1-(w(1)*x1+w(2)*x2))/c;
ii=find(xun1b<x1/Nmax); xun1b(ii)=x1(ii)/Nmax;

xun2 = (1-(w(1)*x1+w(2)*x2))/c;
ii=find(xun2./x2>1); xun2(ii)=1;
ii=find(xun2<x2/Nmax); xun2(ii)=x2(ii)/Nmax;
xun2b = (1-(w(1)*x1+w(2)*x2))/c;
ii=find(xun2b<x2/Nmax); xun2b(ii)=x2(ii)/Nmax;

ii=find(T*xun1+L/R*x1 + T*xun2+L/R*x2 <=1+eps);
iib=find(T*xun1b+L/R*x1 + T*xun2b+L/R*x2 <=1+eps);

plot(x1(ii),x2(ii),'.b',x1(iib),x2(iib),'+g')

==> rateregion_revised.m <==
% plot the rate region for two stations
Nmax=64;
L=1500*8; R=1300e6;
w=L/R*[1;1];
T=200e-6;
c=2*T;
[x1,x2]=meshgrid([0:0.01e4:7e4]);
xun1 = (c*x1)./(1-(w(1)*x1+w(2)*x2));
ii1=find(xun1>Nmax);  
xun1b = (c*x2)./(1-(w(1)*x1+w(2)*x2));
ii2=find(xun1b>Nmax); 
ii3 = find(1-(w(1)*x1+w(2)*x2)<0);
x1(ii1)=NaN; x2(ii1)=NaN;
x1(ii2)=NaN; x2(ii2)=NaN;
x1(ii3)=NaN; x2(ii3)=NaN;

figure(1),plot(x1,x2,'.b')
figure(3),loglog(x1,x2,'.b'
figure(2),plot(log(x1),log(x2),'.b')
